Separation of gamma-ray and neutron events with CsI(Tl) pulse shape analysis

Fast neutrons are a large background to measurements of gamma-rays emitted from excited nuclei, such that detectors which can efficiently distinguish between the two are essential. In this paper we describe the separation of gamma-rays from neutrons with the pulse shape information of the CsI(Tl) scintillator, using a fast neutron beam and several gamma-ray sources. We find that a figure of merit optimized for this separation takes on large and stable values (nearly 4) between 5 and 10 MeV of electron equivalent deposited energy, the region of most interest to the study of nuclear de-excitation gamma-rays. Accordingly this work demonstrates the ability of CsI(Tl) scintillators to reject neutron backgrounds to gamma-ray measurements at these energies.

==> latexmk.sh <==
#!/bin/bash

latexmk cyriccsi.tex
open cyriccsi.pdf


